SecV: Secure Code Partitioning via Multi-Language Secure Values

Trusted execution environments like Intel SGX provide \emph{enclaves}, which offer strong security guarantees for applications. Running entire applications inside enclaves is possible, but this approach leads to a large trusted computing base (TCB). As such, various tools have been developed to partition programs written in languages such as C or Java into \emph{trusted} and \emph{untrusted} parts, which are run in and out of enclaves respectively. However, those tools depend on language-specific taint-analysis and partitioning techniques. They cannot be reused for other languages and there is thus a need for tools that transcend this language barrier. We address this challenge by proposing a multi-language technique to specify sensitive code or data, as well as a multi-language tool to analyse and partition the resulting programs for trusted execution environments like Intel SGX. We leverage GraalVM's Truffle framework, which provides a language-agnostic abstract syntax tree (AST) representation for programs, to provide special AST nodes called \emph{secure nodes} that encapsulate sensitive program information. Secure nodes can easily be embedded into the ASTs of a wide range of languages via Truffle's \emph{polyglot API}. Our technique includes a multi-language dynamic taint tracking tool to analyse and partition applications based on our generic secure nodes. Our extensive evaluation with micro- and macro-benchmarks shows that we can use our technique for two languages (Javascript and \python), and that partitioned programs can obtain up to $14.5\%$ performance improvement as compared to unpartitioned versions.

==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex main
bibtex   main
pdflatex main
pdflatex main


==> plots/macro-bench/data/data_analysis.py <==
#
# Author: Peterson Yuhala
# Script to do simple data analysis on csv files
# For example: compare the average ratios of columns
#

import os
import subprocess
import time
import csv
import math
import statistics 
import pandas
from random import randint

FILE1 = "./macro_regression.csv"
FILE2 = "./macro_regression.csv"

NAN0 = 0.000000001
MICRO = 0.000001
MILLIS = 0.001

#
# Columns to be compared: should be the same as in csv files
# Ratios are col1/col2
#
def get_avg_ratios(col1_name,col2_name):
    col1 = pandas.read_csv(FILE1)[col1_name].tolist()
    col2 = pandas.read_csv(FILE2)[col2_name].tolist()

    #col1 = col1.tolist()
    #col2 = col2.tolist()

    #print(f'Col1: {col1}')
    #print(f'Col2: {col2}')

    #get min list size
    size = min(len(col1),len(col2))
    print(f'Col 1: {col1}')
    print(f'Col 2: {col2}')
    print(f'Min size is: {size}')

    #calculate average ratios
    ratios = []

    for i in range(size):
        cur = col1[i]/(col2[i])
        ratios.append(cur)
    
    print(f'Ratios: {ratios}')
    meanRatio = statistics.mean(ratios)
    print(f'>>>>>>>>>>>> Average ratio: {meanRatio}')
    return meanRatio



# replace the parameters with the names of the columns to be compared 

#
# Input the two columns to be compared for the input files listed
# above. This function will return the average of all col1/col2 ratios
# 
# Debug tip: if any errors, make sure the column names have spaces; if 
# they have, enter them as inputs below with exactly the same number of 
# whitespaces
#
#

#
# percent improvement = 100 * (nopart - part)/ nopart
#

nopart_part = get_avg_ratios("sgx_nopart(ms)","sgx_part(ms)")
p1 = (1 - (1/nopart_part)) * 100


nopart_part_nosgx = get_avg_ratios("sgx_nopart(ms)","nosgx_poly_ni(ms)")
p2 = (1 - (1/nopart_part_nosgx)) * 100

part_nosgx = get_avg_ratios("sgx_part(ms)","nosgx_poly_ni(ms)")
p3 = (1 - (1/part_nosgx)) * 100

print(f'>>>> Nopart vs part = {nopart_part} percent = {p1}')
print(f'>>>> Nopart vs nosgx = {nopart_part_nosgx} percent = {p2}')
print(f'>>> Part vs nosgx = {part_nosgx} percent = {p3}')

==> plots/micro-bench/data/data_analysis.py <==
#
# Author: Peterson Yuhala
# Script to do simple data analysis on csv files
# For example: compare the average ratios of columns
#

import os
import subprocess
import time
import csv
import math
import statistics 
import pandas
from random import randint

FILE1 = "./python_int.csv"
FILE2 = "./python_int.csv"

NAN0 = 0.000000001
MICRO = 0.000001
MILLIS = 0.001

#
# Columns to be compared: should be the same as in csv files
# Ratios are col1/col2
#
def get_avg_ratios(col1_name,col2_name):
    col1 = pandas.read_csv(FILE1)[col1_name].tolist()
    col2 = pandas.read_csv(FILE2)[col2_name].tolist()

    #col1 = col1.tolist()
    #col2 = col2.tolist()

    #print(f'Col1: {col1}')
    #print(f'Col2: {col2}')

    #get min list size
    size = min(len(col1),len(col2))
    print(f'Col 1: {col1}')
    print(f'Col 2: {col2}')
    print(f'Min size is: {size}')

    #calculate average ratios
    ratios = []

    for i in range(size):
        cur = col1[i]/(col2[i])
        ratios.append(cur)
    
    print(f'Ratios: {ratios}')
    meanRatio = statistics.mean(ratios)
    print(f'>>>>>>>>>>>> Average ratio: {meanRatio}')
    return meanRatio

# some column names in benchmarking files: 
#"out->in(s)","in->out(s)","no-proxy-out(ns)","no-proxy-in(ns)"
#"no proxy in (ns)", "no proxy out(ns)" "in->out","out->in(ns)", "in->out+serial(ns)","out->in+serial(ns)"

# replace the parameters with the names of the columns to be compared 

#
# Input the two columns to be compared for the input files listed
# above. This function will return the average of all col1/col2 ratios
# 
# Debug tip: if any errors, make sure the column names have spaces; if 
# they have, enter them as inputs below with exactly the same number of 
# whitespaces
#
#
get_avg_ratios("secl_runtime(s)","reg_runtime(s)")

